Testing the statistical compatibility of data sets with a common prior

The Parameter Goodness-of-fit (PG) test [hep-ph/0304176] offers a simple test statistic to study the compatibility of different data sets within a given theoretical model. In its original formulation it assumes that the data sets are statistically independent. We propose an extension of the PG test for the situation when some parameters of the model are constrained by an auxiliary data set called prior here. As the prior is imposed for all data sets, they are no longer statistically independent. We show that under the Gaussian approximation, the prior-constrained PG test statistic follows a generalised $\chi^2$ distribution, which can be used to obtain $p$-values in a straight-forward way. In the approximation of a strong prior constraint, the test converges towards the standard PG test for the unconstrained model parameters.

==> anc/ccdf_fullcode_documented.py <==

"""
INFO if you use this code, please cite the paper:

P. Coloma, M. Maltoni, T. Schwetz, XXXX

equation numbers refer to arXiv version 1 of that paper

the code calculates the complementary CDF for the PG+ and PG* test statistics

USAGE: 

DISTRIBUTIONS UNDER H0 (consistent experiments and prior):

calculate the eigenvalues lambda by calling the functions

def set_lamb_PG_star(p, q, VA=None, VB=None, SP=None,
                 VA_inv=None, VB_inv=None, SP_inv=None)
def set_lamb_PG_plus(p, q, VA=None, VB=None, SP=None,
                 VA_inv=None, VB_inv=None, SP_inv=None)

p: number of parameters not constrained by the prior
q: number of parameters constrained by the prior

you can provide either the covariance matrices VA, VB, SP or their inverse

VA, VB: (p+q) x (p+q)
SP: q x q

def ccdf(z, lamb, epsabs=1e-11, epsrel=1e-11, limit=1000):

takes the output of set_lamb_PG_xxx and calculates the complementary CDF at the value z.

DISTRIBUTIONS UNDER H1 (inconsistent experiments and/or prior):

if the true values of the parameters for A, B and the prior do not coincide, the test
statistics follow a noncentral generalized chi2 distribution,

    T = sum_k lamb_k * chi'^2_1(nc_k),

where lamb_k are the same eigenvalues as above and nc_k are noncentrality parameters.
first calculate the eigenvalues and noncentralities by calling

def eigen_noncentralities(p, q, xA_true, xB_true, xiP_true, kind,
                          VA=None, VB=None, SP=None,
                          VA_inv=None, VB_inv=None, SP_inv=None)

xA_true, xB_true: expected values of the estimates from A and B, vectors of length p+q,
                  ordered as (theta, xi)
xiP_true: expected value of the central value of the prior, vector of length q
kind: "PG" for the PG* test statistic, "PGpos" for the PG+ test statistic

it returns (lamb, nc, E, mu, K); only lamb and nc are needed below. Only the differences
between xA_true, xB_true and xiP_true matter: if xA_true = xB_true and xiP_true equals
their xi components, all nc_k vanish and the H0 distribution is recovered.
then use

def ccdf_noncentral(z, lamb, nc, epsabs=1e-11, epsrel=1e-11, limit=1000)
def pdf_noncentral(z, lamb, nc, epsabs=1e-11, epsrel=1e-11, limlst=200, limit=1000)

to calculate the complementary CDF and the PDF at the value z.

example (p = q = 1):

lamb, nc, _, _, _ = eigen_noncentralities(1, 1, [0.0, 0.25], [0.0, 0.70], 0.46,
                                          kind="PGpos", VA=VA, VB=VB, SP=SP)
pvalue = ccdf_noncentral(3.0, lamb, nc)

NOTE: as for H0, the result relies on the linear-Gaussian approximation, with VA, VB
evaluated near the true values. It becomes inaccurate if the true values are so far apart
that VA, VB change appreciably between them.
"""


import numpy as np
from scipy.integrate import quad
from scipy.stats import chi2
import matplotlib.pyplot as plt



# ----------------------------- helpers ---------------------------------

def _symmetrize(S):
    """
    Return the symmetric part of a square matrix.

    Parameters
    ----------
    S : array_like, shape (n, n)
        Input matrix. It is converted to a float array.

    Returns
    -------
    numpy.ndarray, shape (n, n)
        The symmetrized matrix ``0.5 * (S + S.T)``.
    """
    S = np.asarray(S, dtype=float)
    return 0.5 * (S + S.T)


def _sym_inv_sqrt(S, tol=1e-16):
    """
    Inverse square root of a symmetric positive-definite matrix.

    The matrix is first symmetrized. The result is computed from the
    eigendecomposition ``S = U diag(w) U^T`` as ``U diag(w^{-1/2}) U^T``,
    so it is itself symmetric.

    Parameters
    ----------
    S : array_like, shape (n, n)
        Symmetric positive-definite matrix.
    tol : float, optional
        Relative tolerance. The smallest eigenvalue must be larger than
        ``tol * max(largest eigenvalue, 1)``. Default is 1e-16.

    Returns
    -------
    numpy.ndarray, shape (n, n)
        The matrix ``S^{-1/2}``.

    Raises
    ------
    numpy.linalg.LinAlgError
        If ``S`` is not positive definite within the tolerance.
    """
    S = _symmetrize(S)
    w, U = np.linalg.eigh(S)
    if w.min() <= tol * max(w.max(), 1.0):
        raise np.linalg.LinAlgError("Matrix is not positive definite.")
    return U @ np.diag(w ** -0.5) @ U.T


def _sym_sqrt(S, tol=1e-16):
    """
    Square root of a symmetric positive-semidefinite matrix.

    The matrix is first symmetrized. The result is computed from the
    eigendecomposition ``S = U diag(w) U^T`` as ``U diag(w^{1/2}) U^T``.
    Small negative eigenvalues allowed by the tolerance (round-off) are
    set to zero.

    Parameters
    ----------
    S : array_like, shape (n, n)
        Symmetric positive-semidefinite matrix.
    tol : float, optional
        Relative tolerance. Eigenvalues down to
        ``-tol * max(max |eigenvalue|, 1)`` are accepted. Default is 1e-16.

    Returns
    -------
    numpy.ndarray, shape (n, n)
        The symmetric matrix ``S^{1/2}``.

    Raises
    ------
    numpy.linalg.LinAlgError
        If ``S`` has an eigenvalue more negative than the tolerance allows.
    """
    S = _symmetrize(S)
    w, U = np.linalg.eigh(S)
    if w.min() < -tol * max(abs(w).max(), 1.0):
        raise np.linalg.LinAlgError("Matrix is not positive semi-definite.")
    return U @ np.diag(np.sqrt(np.clip(w, 0.0, None))) @ U.T


def _resolve_pair(M, M_inv, n, name):
    """
    Return a matrix and its inverse, given at least one of the two.

    Parameters
    ----------
    M : array_like or None
        The matrix (e.g. a covariance matrix).
    M_inv : array_like or None
        Its inverse. If both ``M`` and ``M_inv`` are given, both are used as
        provided (after symmetrization) and their consistency is not checked.
    n : int
        Expected dimension; the matrix given is checked to be ``n x n``.
    name : str
        Name of the matrix, used in error messages.

    Returns
    -------
    M : numpy.ndarray, shape (n, n)
        The symmetrized matrix.
    M_inv : numpy.ndarray, shape (n, n)
        The symmetrized inverse.

    Raises
    ------
    ValueError
        If neither matrix is given, or if the shape is not ``n x n``.
    """
    if M is None and M_inv is None:
        raise ValueError(f"Provide {name} or {name}_inv.")
    if M is not None:
        M = _symmetrize(M)
        if M.shape != (n, n):
            raise ValueError(f"{name} must be {n}x{n}, got {M.shape}.")
        M_inv = np.linalg.inv(M) if M_inv is None else _symmetrize(M_inv)
    else:
        M_inv = _symmetrize(M_inv)
        if M_inv.shape != (n, n):
            raise ValueError(f"{name}_inv must be {n}x{n}, got {M_inv.shape}.")
        M = np.linalg.inv(M_inv)
    return M, M_inv


def _vectors_from_gram(G, dim, tol=1e-9):
    """
    Find X (dim x m) with orthonormal-column structure encoded by the
    Gram matrix: X.T @ X = G. Raises if rank(G) > dim.

    The columns of ``X`` are vectors in a ``dim``-dimensional space whose
    scalar products are given by ``G``. They are built from the
    eigendecomposition of ``G``, keeping only eigenvalues above the
    tolerance; the remaining ``dim - rank(G)`` rows of ``X`` are zero.

    Parameters
    ----------
    G : array_like, shape (m, m)
        Symmetric positive-semidefinite Gram matrix.
    dim : int
        Dimension of the space in which the vectors live.
    tol : float, optional
        Relative tolerance (with respect to ``max(max |eigenvalue|, 1)``)
        used both to detect negative eigenvalues and to decide the rank.
        Default is 1e-9.

    Returns
    -------
    numpy.ndarray, shape (dim, m)
        Matrix ``X`` such that ``X.T @ X = G`` (within the tolerance).

    Raises
    ------
    ValueError
        If ``G`` is not positive semidefinite, or if its rank exceeds ``dim``.
    """
    G = _symmetrize(G)
    w, U = np.linalg.eigh(G)
    scale = max(abs(w).max(), 1.0)
    if w.min() < -tol * scale:
        raise ValueError("Gram matrix is not positive semi-definite; "
                         "check input covariance matrices.")
    keep = w > tol * scale
    r = int(np.count_nonzero(keep))
    if r > dim:
        raise ValueError(f"Gram matrix rank {r} exceeds dimension {dim}; "
                         "inputs are inconsistent.")
    L = np.sqrt(w[keep])[:, None] * U[:, keep].T          # r x m
    X = np.zeros((dim, G.shape[0]))
    X[:r, :] = L
    return X


# ------------------------ core covariance algebra ----------------------

def nuisance_blocks(p, q, VA=None, VB=None, SP=None,
                    VA_inv=None, VB_inv=None, SP_inv=None):
    """
    Compute S_A, S_B (xi-xi blocks of V_A, V_B, eq. 3.5 generalized),
    S_P, S_P^-1 and S_ABP = (F_P^-1)_{xi,xi}  (matrix version of eq. 4.3).
    Works for p >= 0, q >= 1. Parameter ordering: x = (theta, xi).

    Parameters
    ----------
    p : int
        Number of parameters not constrained by the prior (theta).
    q : int
        Number of parameters constrained by the prior (xi).
    VA, VB : array_like, shape (p+q, p+q), optional
        Covariance matrices of the estimates from experiments A and B.
    SP : array_like, shape (q, q), optional
        Covariance matrix of the prior.
    VA_inv, VB_inv, SP_inv : array_like, optional
        Inverses of the matrices above; they can be given instead of
        (or together with) ``VA``, ``VB``, ``SP``.

    Returns
    -------
    SA : numpy.ndarray, shape (q, q)
        xi-xi block of ``VA`` (marginal covariance of xi from A).
    SB : numpy.ndarray, shape (q, q)
        xi-xi block of ``VB`` (marginal covariance of xi from B).
    SP : numpy.ndarray, shape (q, q)
        Prior covariance.
    SP_inv : numpy.ndarray, shape (q, q)
        Inverse of the prior covariance.
    SABP : numpy.ndarray, shape (q, q)
        Covariance of the estimate of xi from the joint fit A + B + prior.

    Raises
    ------
    ValueError
        If ``q < 1`` or ``p < 0``, or if the matrices are missing or have
        the wrong shape.
    """
    if q < 1 or p < 0:
        raise ValueError("Need p >= 0 and q >= 1.")
    n = p + q
    VA, VA_inv = _resolve_pair(VA, VA_inv, n, "VA")
    VB, VB_inv = _resolve_pair(VB, VB_inv, n, "VB")
    SP, SP_inv = _resolve_pair(SP, SP_inv, q, "SP")

    SA = VA[p:, p:]                     # marginal xi-covariance from A
    SB = VB[p:, p:]                     # marginal xi-covariance from B

    FP = VA_inv + VB_inv                # F = V_A^-1 + V_B^-1
    FP = FP.copy()
    FP[p:, p:] += SP_inv                # F_P = F + diag(0, S_P^-1)
    SABP = np.linalg.inv(FP)[p:, p:]    # covariance of xi_hat_ABP

    return SA, SB, SP, SP_inv, SABP


# ----------------------------- eq. (3.29) ------------------------------

def build_K_PG_star(p, q, VA=None, VB=None, SP=None,
                VA_inv=None, VB_inv=None, SP_inv=None):
    """
    Construct the (p+2q) x (p+2q) matrix K of eq. (3.29):
        K = I - A A^T - B B^T,
    with A^T A = B^T B = I_q and A^T B = R (eq. (3.26)).

    Returns (K, info) where info contains R and the canonical
    correlations rho_i (singular values of R).

    This matrix defines the PG* test statistic, chi2_PG* = g^T K g.

    Parameters
    ----------
    p : int
        Number of parameters not constrained by the prior.
    q : int
        Number of parameters constrained by the prior.
    VA, VB : array_like, shape (p+q, p+q), optional
        Covariance matrices of experiments A and B, ordered as (theta, xi).
    SP : array_like, shape (q, q), optional
        Covariance matrix of the prior.
    VA_inv, VB_inv, SP_inv : array_like, optional
        Inverses of the matrices above, as alternative input.

    Returns
    -------
    K : numpy.ndarray, shape (p+2q, p+2q)
        The matrix of eq. (3.29).
    info : dict
        ``"R"`` : (q, q) matrix of eq. (3.26);
        ``"rho"`` : canonical correlations (singular values of R);
        ``"A"``, ``"B"`` : (p+2q, q) matrices with orthonormal columns.
    """
    SA, SB, SP, SP_inv, _ = nuisance_blocks(p, q, VA, VB, SP,
                                            VA_inv, VB_inv, SP_inv)
    WA = _sym_inv_sqrt(SA + SP)
    WB = _sym_inv_sqrt(SB + SP)
    R = WA @ SP @ WB                                    # eq. (3.26) (scalar version: eq. (3.9))

    dim = p + 2 * q
    Iq = np.eye(q)
    G = np.block([[Iq,   R],
                  [R.T, Iq]])
    X = _vectors_from_gram(G, dim)
    A, B = X[:, :q], X[:, q:]

    K = np.eye(dim) - A @ A.T - B @ B.T                 # eq. (3.29) (PG* test)
    info = {"R": R, "rho": np.linalg.svd(R, compute_uv=False),
            "A": A, "B": B}
    return K, info


# ----------------------------- eq. (4.11) ------------------------------

def build_K_PG_plus(p, q, VA=None, VB=None, SP=None,
                 VA_inv=None, VB_inv=None, SP_inv=None):
    """
    Construct the (p+2q) x (p+2q) matrix K generalizing eq. (4.11):
        K = I - A A^T - B B^T + C M C^T,
    where M = (S_P - S_ABP)^{1/2} S_P^{-1} (S_P - S_ABP)^{1/2}
    generalizes kappa of eq. (4.6), and A, B, C have orthonormal
    columns with overlaps R_AB, R_AP, R_BP (matrix versions of
    eqs. (3.9), (4.8), (4.9)).

    This matrix defines the PG+ test statistic, chi2_PG+ = g^T K g.

    Parameters
    ----------
    p : int
        Number of parameters not constrained by the prior.
    q : int
        Number of parameters constrained by the prior.
    VA, VB : array_like, shape (p+q, p+q), optional
        Covariance matrices of experiments A and B, ordered as (theta, xi).
    SP : array_like, shape (q, q), optional
        Covariance matrix of the prior.
    VA_inv, VB_inv, SP_inv : array_like, optional
        Inverses of the matrices above, as alternative input.

    Returns
    -------
    K : numpy.ndarray, shape (p+2q, p+2q)
        The matrix generalizing eq. (4.11).
    info : dict
        ``"R_AB"``, ``"R_AP"``, ``"R_BP"`` : (q, q) overlap matrices;
        ``"M"`` : (q, q) matrix generalizing kappa;
        ``"S_ABP"`` : covariance of xi from the joint fit A + B + prior;
        ``"A"``, ``"B"``, ``"C"`` : (p+2q, q) matrices with orthonormal columns.
    """
    SA, SB, SP, SP_inv, SABP = nuisance_blocks(p, q, VA, VB, SP,
                                               VA_inv, VB_inv, SP_inv)
    D = _symmetrize(SP - SABP)          # Var(xi_hat_ABP - xi_hat_P), follows from eq. (4.4)
    WA = _sym_inv_sqrt(SA + SP)
    WB = _sym_inv_sqrt(SB + SP)
    WP = _sym_inv_sqrt(D)

    R_AB = WA @ SP @ WB                 # matrix version of eq. (3.9)
    R_AP = WA @ SP @ WP                 # matrix version of eq. (4.8)
    R_BP = WB @ SP @ WP                 # matrix version of eq. (4.9)

    dim = p + 2 * q
    Iq = np.eye(q)
    G = np.block([[Iq,     R_AB,  R_AP],
                  [R_AB.T, Iq,    R_BP],
                  [R_AP.T, R_BP.T, Iq]])
    X = _vectors_from_gram(G, dim)
    A, B, C = X[:, :q], X[:, q:2*q], X[:, 2*q:]

    Dh = _sym_sqrt(D)
    M = Dh @ SP_inv @ Dh                # generalization of kappa (eq. (4.6))

    K = np.eye(dim) - A @ A.T - B @ B.T + C @ M @ C.T   # eq. (4.11) (PG+ test)
    info = {"R_AB": R_AB, "R_AP": R_AP, "R_BP": R_BP,
            "M": M, "S_ABP": SABP, "A": A, "B": B, "C": C}
    return K, info


# ------------------------------- check K ----------------------------------

def check_K_construction():
    """
    Run consistency checks of the K matrices on random covariance matrices.

    The checks use a fixed random seed (45):

    1. For p = 2, q = 3, the eigenvalues of the PG* matrix
       (``build_K_PG_star``) are compared with eq. (3.30):
       1 (p times) and +rho_i, -rho_i.
    2. For the same inputs, the eigenvalues of the PG+ matrix
       (``build_K_PG_plus``) are printed; they should all be >= 0.
    3. For p = q = 1, the eigenvalues of the PG+ matrix are inserted in the
       cubic eq. (4.15) and the residuals (which should vanish) are printed.

    Returns
    -------
    None
        The results are printed to standard output.
    """
    rng = np.random.default_rng(45)

    def random_spd(n):
        """
        Return a random symmetric positive-definite matrix.

        Parameters
        ----------
        n : int
            Dimension of the matrix.

        Returns
        -------
        numpy.ndarray, shape (n, n)
            ``L @ L.T + n * I``, with ``L`` a matrix of standard normal entries.
        """
        L = rng.normal(size=(n, n))
        return L @ L.T + n * np.eye(n)

    # Example: p = 2 model parameters, q = 3 nuisance parameters
    p, q = 2, 3
    VA, VB, SP = random_spd(p + q), random_spd(p + q), random_spd(q)

    K, info = build_K_PG_star(p, q, VA=VA, VB=VB, SP=SP)
    ev = np.sort(np.linalg.eigvalsh(K))
    rho = info["rho"]
    # Check eq. (3.30): eigenvalues = {1 (p times), +rho_i, -rho_i} (PG* test)
    expected = np.sort(np.concatenate([np.ones(p), rho, -rho]))
    print("PG_star eigenvalues OK:", np.allclose(ev, expected))

    Kp, infop = build_K_PG_plus(p, q, VA=VA, VB=VB, SP=SP)
    evp = np.linalg.eigvalsh(Kp)
    print("PG_plus eigenvalues (all should be >= 0):", np.round(evp, 6))

    # Cross-check p = q = 1 against the cubic eq. (4.15)
    p, q = 1, 1
    VA, VB, SP = random_spd(2), random_spd(2), random_spd(1)
    Kp, infop = build_K_PG_plus(p, q, VA=VA, VB=VB, SP=SP)
    lam = np.linalg.eigvalsh(Kp)
    kappa = infop["M"][0, 0]
    rAB, rAP, rBP = (infop["R_AB"][0, 0], infop["R_AP"][0, 0],
                     infop["R_BP"][0, 0])
    cubic = (lam**3 - (1 + kappa) * lam**2
             + (kappa * (rAP**2 + rBP**2) - rAB**2) * lam
             + rAB * ((1 + kappa) * rAB - 2 * kappa * rAP * rBP))
    print("Cubic (4.15) residuals:", np.round(cubic, 10))


#check_K_construction()
#exit()

# ---------- calculation of CCDF -----------------------------------------------------

def set_lamb_PG_star(p, q, VA=None, VB=None, SP=None,
                 VA_inv=None, VB_inv=None, SP_inv=None):
    """
    calculate the eigenvalues for PG_star

    Under H0, chi2_PG* is distributed as sum_k lamb_k * chi^2_1, with
    lamb_k the eigenvalues of the matrix K of eq. (3.29); the output can be
    passed to ``ccdf``.

    Parameters
    ----------
    p : int
        Number of parameters not constrained by the prior.
    q : int
        Number of parameters constrained by the prior.
    VA, VB : array_like, shape (p+q, p+q), optional
        Covariance matrices of experiments A and B, ordered as (theta, xi).
    SP : array_like, shape (q, q), optional
        Covariance matrix of the prior.
    VA_inv, VB_inv, SP_inv : array_like, optional
        Inverses of the matrices above, as alternative input.

    Returns
    -------
    numpy.ndarray, shape (p+2q,)
        Eigenvalues of K, sorted in ascending order.
    """
    K, info = build_K_PG_star(p, q, VA=VA, VB=VB, SP=SP, VA_inv=VA_inv, VB_inv=VB_inv, SP_inv=SP_inv)
    ev = np.sort(np.linalg.eigvalsh(K))
    return ev

def set_lamb_PG_plus(p, q, VA=None, VB=None, SP=None,
                 VA_inv=None, VB_inv=None, SP_inv=None):
    """
    calculate the eigenvalues for PG_plus

    Under H0, chi2_PG+ is distributed as sum_k lamb_k * chi^2_1, with
    lamb_k the eigenvalues of the matrix K of eq. (4.11); the output can be
    passed to ``ccdf``.

    Parameters
    ----------
    p : int
        Number of parameters not constrained by the prior.
    q : int
        Number of parameters constrained by the prior.
    VA, VB : array_like, shape (p+q, p+q), optional
        Covariance matrices of experiments A and B, ordered as (theta, xi).
    SP : array_like, shape (q, q), optional
        Covariance matrix of the prior.
    VA_inv, VB_inv, SP_inv : array_like, optional
        Inverses of the matrices above, as alternative input.

    Returns
    -------
    numpy.ndarray, shape (p+2q,)
        Eigenvalues of K, sorted in ascending order.
    """
    K, info = build_K_PG_plus(p, q, VA=VA, VB=VB, SP=SP, VA_inv=VA_inv, VB_inv=VB_inv, SP_inv=SP_inv)
    ev = np.sort(np.linalg.eigvalsh(K))
    return ev


def _ccdf_gil_pelaez(z, lamb, nc, epsabs=1e-11, epsrel=1e-11, limit=1000, limlst=500):
    """
    Gil-Pelaez complementary CDF of  sum_k lamb_k * chi'^2_1(nc_k),
    used by ``ccdf`` (with nc = 0) and ``ccdf_noncentral``.

        1 - F(z) = 1/2 + (1/pi) int_0^inf |phi(t)| sin(arg phi(t) - t z) / t dt

    The integral is split in two parts:

    - [0, a], with a about one period of sin(t z): ordinary adaptive
      quadrature of the full integrand (its limit for t -> 0 is finite);
    - [a, inf): using sin(arg phi - t z) = sin(arg phi) cos(t|z|)
      - sign(z) cos(arg phi) sin(t|z|), the two terms are integrated with
      QUADPACK's Fourier integrator (QAWF), which handles the fast
      oscillations in t z.

    The integral is not truncated. The absolute accuracy of the result is
    set by ``epsabs``: values of 1 - F(z) much smaller than ``epsabs`` are
    not reliable.

    Parameters
    ----------
    z : float
        Value of the test statistic.
    lamb : array_like
        Weights lamb_k (they can be negative).
    nc : array_like
        Noncentrality parameters, one for each weight (zeros for H0).
    epsabs, epsrel : float, optional
        Absolute and relative tolerances passed to ``scipy.integrate.quad``
        (QAWF only uses ``epsabs``). Default is 1e-11 for both.
    limit : int, optional
        Maximum number of subintervals passed to ``scipy.integrate.quad``.
    limlst : int, optional
        Maximum number of cycles for the Fourier integrator (QAWF).

    Returns
    -------
    float
        The complementary CDF 1 - F(z), clipped to the interval [0, 1].
    """
    lamb = np.asarray(lamb, dtype=float)
    nc = np.asarray(nc, dtype=float)

    def integrand(t):
        """
        Full integrand |phi(t)| sin(arg phi(t) - t z) / t.

        Parameters
        ----------
        t : float
            Integration variable.

        Returns
        -------
        float
            The integrand at ``t``. For ``|t| < 1e-10`` the limit t -> 0,
            ``sum(lamb * (1 + nc)) - z``, is returned.
        """
        if abs(t) < 1e-10:
            return np.sum(lamb * (1.0 + nc)) - z
        amp, ph = _cf_amp_phase(t, lamb, nc)
        return amp * np.sin(ph - t * z) / t

    def f_sin(t):
        """
        |phi(t)| sin(arg phi(t)) / t, multiplied by cos(t|z|) in the Fourier rule.

        Parameters
        ----------
        t : float
            Integration variable (t > 0).

        Returns
        -------
        float
            The value of the function at ``t``.
        """
        amp, ph = _cf_amp_phase(t, lamb, nc)
        return amp * np.sin(ph) / t

    def f_cos(t):
        """
        |phi(t)| cos(arg phi(t)) / t, multiplied by sin(t|z|) in the Fourier rule.

        Parameters
        ----------
        t : float
            Integration variable (t > 0).

        Returns
        -------
        float
            The value of the function at ``t``.
        """
        amp, ph = _cf_amp_phase(t, lamb, nc)
        return amp * np.cos(ph) / t

    if z == 0.0:
        # no oscillation from t z: ordinary quadrature over the whole range
        integral, _ = quad(integrand, 0.0, np.inf, epsabs=epsabs,
                           epsrel=epsrel, limit=limit)
        return np.clip(0.5 + integral / np.pi, 0.0, 1.0)

    w, sgn = abs(z), np.sign(z)
    a = min(2.0 * np.pi / w, 1.0)
    I0, _ = quad(integrand, 0.0, a, epsabs=epsabs, epsrel=epsrel, limit=limit)

    # QAWF: only epsabs is used by QUADPACK for the infinite Fourier integral
    Ic, _ = quad(f_sin, a, np.inf, weight="cos", wvar=w,
                 epsabs=epsabs, limlst=limlst, limit=limit)
    Is, _ = quad(f_cos, a, np.inf, weight="sin", wvar=w,
                 epsabs=epsabs, limlst=limlst, limit=limit)

    integral = I0 + Ic - sgn * Is
    return np.clip(0.5 + integral / np.pi, 0.0, 1.0)


def ccdf(z, lamb, epsabs=1e-11, epsrel=1e-11, limit=1000):
    """
    complementary CDF from Gil-Pelaez inversion of characteristic function

    Computes P(T > z) for T = sum_k lamb_k * chi^2_1 (independent central
    chi^2 variables with one degree of freedom each), using

        1 - F(z) = 1/2 + (1/pi) int_0^inf |phi(t)| sin(arg phi(t) - t z) / t dt,

    with phi(t) = prod_k (1 - 2 i lamb_k t)^(-1/2) the characteristic
    function of T. The integral is evaluated by ``_ccdf_gil_pelaez``, with
    Fourier-weighted quadrature for the oscillating part.

    Parameters
    ----------
    z : float
        Value of the test statistic.
    lamb : array_like
        Weights lamb_k, e.g. the output of ``set_lamb_PG_star`` or
        ``set_lamb_PG_plus``. They can be negative.
    epsabs, epsrel : float, optional
        Absolute and relative tolerances passed to ``scipy.integrate.quad``.
        Default is 1e-11 for both. Values of 1 - F(z) much smaller than
        ``epsabs`` are not reliable.
    limit : int, optional
        Maximum number of subintervals passed to ``scipy.integrate.quad``.

    Returns
    -------
    float
        The complementary CDF 1 - F(z), clipped to the interval [0, 1].
    """
    lamb = np.asarray(lamb, dtype=float)
    return _ccdf_gil_pelaez(z, lamb, np.zeros_like(lamb),
                            epsabs=epsabs, epsrel=epsrel, limit=limit)


# ---------------------------- noncentral distributions (H1) -------------------------------
#  To compute noncentrality parameters along the eigenvectors of K

def _block_diag(*Ms):
    """
    Build a block-diagonal matrix from square matrices.

    Parameters
    ----------
    *Ms : numpy.ndarray
        Square matrices, placed along the diagonal in the order given.

    Returns
    -------
    numpy.ndarray, shape (n, n)
        Block-diagonal matrix, with ``n`` the sum of the input dimensions.
    """
    n = sum(M.shape[0] for M in Ms)
    out = np.zeros((n, n))
    i = 0
    for M in Ms:
        k = M.shape[0]
        out[i:i+k, i:i+k] = M
        i += k
    return out


def g_space(p, q, VA=None, VB=None, SP=None,
            VA_inv=None, VB_inv=None, SP_inv=None):
    """
    Explicit realisation of the (p+2q)-dim g-space.

    Inputs y = (x_A, x_B, xi_P) (dim 2(p+q)+q), Cov(y) = diag(V_A, V_B, S_P).
    Whitened inputs y_w = Cov^{-1/2} y.  Q (columns) = orthonormal basis of
    the complement of the common-fit directions, so that
        g = Q^T y_w ,   g ~ N(mu, I),   g^T g = chi2_PG,ABP .
    A, B, C are the unit (column) vectors of the pulls in this SAME basis:
        A^T g = (S_A+S_P)^{-1/2} (xi_A - xi_P)
        B^T g = (S_B+S_P)^{-1/2} (xi_B - xi_P)
        C^T g = (S_P-S_ABP)^{-1/2} (xi_ABP - xi_P)
    Returns a dict with Q, A, B, C, M, the whitening maps and the
    linear map 'to_g' such that g = to_g @ y.

    Parameters
    ----------
    p : int
        Number of parameters not constrained by the prior.
    q : int
        Number of parameters constrained by the prior.
    VA, VB : array_like, shape (p+q, p+q), optional
        Covariance matrices of experiments A and B, ordered as (theta, xi).
    SP : array_like, shape (q, q), optional
        Covariance matrix of the prior.
    VA_inv, VB_inv, SP_inv : array_like, optional
        Inverses of the matrices above, as alternative input.

    Returns
    -------
    dict
        ``"Q"`` : (N, p+2q) orthonormal basis of the g-space, in whitened
        y coordinates;
        ``"A"``, ``"B"``, ``"C"`` : (p+2q, q) pull directions in the g basis;
        ``"M"`` : (q, q) matrix generalizing kappa (as in ``build_K_PG_plus``);
        ``"to_g"`` : (p+2q, N) linear map such that g = to_g @ y;
        ``"n"`` : p + q;
        ``"N"`` : 2(p+q) + q, the dimension of y.
    """
    n = p + q
    VA, VA_inv = _resolve_pair(VA, VA_inv, n, "VA")
    VB, VB_inv = _resolve_pair(VB, VB_inv, n, "VB")
    SP, SP_inv = _resolve_pair(SP, SP_inv, q, "SP")
    SA, SB, SP, SP_inv, SABP = nuisance_blocks(p, q, VA=VA, VB=VB, SP=SP)
    N = 2 * n + q

    Sig_isqrt = _block_diag(_sym_inv_sqrt(VA), _sym_inv_sqrt(VB), _sym_inv_sqrt(SP))
    Sig_sqrt = _block_diag(_sym_sqrt(VA), _sym_sqrt(VB), _sym_sqrt(SP))

    # design: y = H x for consistent data
    H = np.zeros((N, n))
    H[:n, :] = np.eye(n)
    H[n:2*n, :] = np.eye(n)
    H[2*n:, p:] = np.eye(q)
    Qfull, _ = np.linalg.qr(Sig_isqrt @ H, mode="complete")
    Q = Qfull[:, n:]                                    # N x (p+2q)

    # selectors on y
    E_xiA = np.zeros((q, N)); E_xiA[:, p:n] = np.eye(q)
    E_xiB = np.zeros((q, N)); E_xiB[:, n+p:2*n] = np.eye(q)
    E_P = np.zeros((q, N));   E_P[:, 2*n:] = np.eye(q)

    # xi_hat_ABP as a linear map of y
    FP = VA_inv + VB_inv
    FP = FP.copy(); FP[p:, p:] += SP_inv
    rhs = np.zeros((n, N))
    rhs[:, :n] = VA_inv
    rhs[:, n:2*n] = VB_inv
    rhs[p:, 2*n:] = SP_inv
    L_ABP = np.linalg.solve(FP, rhs)[p:, :]           # q x N

    D = _symmetrize(SP - SABP)
    ell_A = _sym_inv_sqrt(SA + SP) @ (E_xiA - E_P)
    ell_B = _sym_inv_sqrt(SB + SP) @ (E_xiB - E_P)
    ell_C = _sym_inv_sqrt(D) @ (L_ABP - E_P)

    # pull functionals as vectors in g-space
    A = Q.T @ Sig_sqrt @ ell_A.T
    B = Q.T @ Sig_sqrt @ ell_B.T
    C = Q.T @ Sig_sqrt @ ell_C.T

    Dh = _sym_sqrt(D)
    M = Dh @ SP_inv @ Dh

    return {"Q": Q, "A": A, "B": B, "C": C, "M": M,
            "to_g": Q.T @ Sig_isqrt, "n": n, "N": N}


def g_mean_vector(gs, xA_true, xB_true, xiP_true):
    """
    mu = E[g] for true values x_A, x_B (length p+q) and xi_P (length q).

    Parameters
    ----------
    gs : dict
        Output of ``g_space``.
    xA_true, xB_true : array_like, shape (p+q,)
        Expected values of the estimates from A and B, ordered as (theta, xi).
    xiP_true : array_like or float, shape (q,)
        Expected value of the prior central value.

    Returns
    -------
    numpy.ndarray, shape (p+2q,)
        The mean vector mu of g.
    """
    y = np.concatenate([np.atleast_1d(np.asarray(xA_true, float)),
                        np.atleast_1d(np.asarray(xB_true, float)),
                        np.atleast_1d(np.asarray(xiP_true, float))])
    return gs["to_g"] @ y


def eigen_noncentralities(p, q, xA_true, xB_true, xiP_true, kind,
                          VA=None, VB=None, SP=None,
                          VA_inv=None, VB_inv=None, SP_inv=None):
    """
    Eigen-decomposition of K (kind = "PG": eq. (3.29), "PGpos": eq. (4.11))
    and noncentralities along its eigenvectors:
        T = g^T K g = sum_k lamb_k * chi'^2_1(nc_k),   nc_k = (e_k . mu)^2

    Returns (lamb, nc, E, mu, K):
        lamb : eigenvalues of K (sorted ascending, as in set_lamb_*)
        nc   : noncentralities, nc[k] belongs to lamb[k]
        E    : eigenvectors (columns), in the g basis
        mu   : E[g] in the g basis

    Used to describe the distribution of the test statistics when the
    experiments and the prior are not consistent (e.g. under H1).

    Parameters
    ----------
    p : int
        Number of parameters not constrained by the prior.
    q : int
        Number of parameters constrained by the prior.
    xA_true, xB_true : array_like, shape (p+q,)
        Expected values of the estimates from A and B, ordered as (theta, xi).
    xiP_true : array_like or float, shape (q,)
        Expected value of the prior central value.
    kind : {"PG", "PGpos"}
        "PG" for the PG* statistic, "PGpos" for the PG+ statistic.
    VA, VB : array_like, shape (p+q, p+q), optional
        Covariance matrices of experiments A and B.
    SP : array_like, shape (q, q), optional
        Covariance matrix of the prior.
    VA_inv, VB_inv, SP_inv : array_like, optional
        Inverses of the matrices above, as alternative input.

    Returns
    -------
    lamb : numpy.ndarray, shape (p+2q,)
        Eigenvalues of K, in ascending order.
    nc : numpy.ndarray, shape (p+2q,)
        Noncentrality parameters; ``nc[k]`` belongs to ``lamb[k]``.
    E : numpy.ndarray, shape (p+2q, p+2q)
        Eigenvectors of K (columns), in the g basis.
    mu : numpy.ndarray, shape (p+2q,)
        Mean of g, in the g basis.
    K : numpy.ndarray, shape (p+2q, p+2q)
        The matrix K.

    Raises
    ------
    ValueError
        If ``kind`` is not "PG" or "PGpos".
    """
    gs = g_space(p, q, VA, VB, SP, VA_inv, VB_inv, SP_inv)
    A, B, C, M = gs["A"], gs["B"], gs["C"], gs["M"]
    dim = p + 2 * q
    K = np.eye(dim) - A @ A.T - B @ B.T
    if kind == "PGpos":
        K = K + C @ M @ C.T
    elif kind != "PG":
        raise ValueError("kind must be 'PG' or 'PGpos'.")
    K = _symmetrize(K)
    eig_values, eig_vectors = np.linalg.eigh(K)
    mu = g_mean_vector(gs, xA_true, xB_true, xiP_true)
    non_centralities = (eig_vectors.T @ mu) ** 2
    return eig_values, non_centralities, eig_vectors, mu, K


def ccdf_noncentral(z, lamb, nc, epsabs=1e-11, epsrel=1e-11, limit=1000):
    """
    Gil-Pelaez complementary CDF of  sum_k lamb_k * chi'^2_1(nc_k).
    Reduces to ccdf(z, lamb) for nc = 0.

    The integral is evaluated by ``_ccdf_gil_pelaez``, with
    Fourier-weighted quadrature for the oscillating part.

    Parameters
    ----------
    z : float
        Value of the test statistic.
    lamb : array_like
        Weights lamb_k (they can be negative).
    nc : array_like
        Noncentrality parameters, one for each weight (e.g. from
        ``eigen_noncentralities``).
    epsabs, epsrel : float, optional
        Absolute and relative tolerances passed to ``scipy.integrate.quad``.
        Default is 1e-11 for both. Values of 1 - F(z) much smaller than
        ``epsabs`` are not reliable.
    limit : int, optional
        Maximum number of subintervals passed to ``scipy.integrate.quad``.

    Returns
    -------
    float
        The complementary CDF 1 - F(z), clipped to the interval [0, 1].
    """
    return _ccdf_gil_pelaez(z, lamb, nc, epsabs=epsabs,
                            epsrel=epsrel, limit=limit)


def _cf_amp_phase(t, lamb, nc):
    """
    |phi(t)| and arg phi(t) of the characteristic function of
    sum_k lamb_k * chi'^2_1(nc_k).

    Parameters
    ----------
    t : float
        Argument of the characteristic function.
    lamb : numpy.ndarray
        Weights lamb_k.
    nc : numpy.ndarray
        Noncentrality parameters, same shape as ``lamb``.

    Returns
    -------
    amp : float
        Modulus |phi(t)|.
    ph : float
        Phase arg phi(t).
    """
    den = 1.0 + 4.0 * t * t * lamb * lamb
    amp = np.prod(den ** (-0.25)) * np.exp(
        -np.sum(2.0 * nc * lamb * lamb * t * t / den))
    ph = 0.5 * np.sum(np.arctan(2.0 * t * lamb)) + np.sum(nc * lamb * t / den)
    return amp, ph


def pdf_noncentral(z, lamb, nc, epsabs=1e-11, epsrel=1e-11, limlst=200, limit=1000):
    """
    PDF of  sum_k lamb_k * chi'^2_1(nc_k)  by Fourier inversion:
        f(z) = (1/pi) int_0^inf |phi(t)| cos(arg phi(t) - t z) dt
             = (1/pi) [ int |phi| cos(arg phi) cos(t z) dt
                      + int |phi| sin(arg phi) sin(t z) dt ]
    The cos(tz), sin(tz) factors are handled by QUADPACK's Fourier
    integrator (QAWF), which is much more stable on [0, inf).
    Note: with a single nonzero weight the density diverges at z = 0.

    Parameters
    ----------
    z : float
        Point at which the density is evaluated.
    lamb : array_like
        Weights lamb_k (they can be negative).
    nc : array_like
        Noncentrality parameters, one for each weight.
    epsabs, epsrel : float, optional
        Absolute and relative tolerances passed to ``scipy.integrate.quad``
        (QAWF only uses ``epsabs``; ``epsrel`` is used only for z = 0).
        Default is 1e-11 for both.
    limlst : int, optional
        Maximum number of cycles for the Fourier integrator (QAWF).
    limit : int, optional
        Maximum number of subintervals passed to ``scipy.integrate.quad``.

    Returns
    -------
    float
        The density f(z). Negative values from numerical error are set to 0.
    """
    lamb = np.asarray(lamb, dtype=float)
    nc = np.asarray(nc, dtype=float)

    def fc(t):
        """
        Real part of the characteristic function, |phi(t)| cos(arg phi(t)).

        Parameters
        ----------
        t : float
            Integration variable.

        Returns
        -------
        float
            The value of the function at ``t``.
        """
        a, p = _cf_amp_phase(t, lamb, nc)
        return a * np.cos(p)

    def fs(t):
        """
        Imaginary part of the characteristic function, |phi(t)| sin(arg phi(t)).

        Parameters
        ----------
        t : float
            Integration variable.

        Returns
        -------
        float
            The value of the function at ``t``.
        """
        a, p = _cf_amp_phase(t, lamb, nc)
        return a * np.sin(p)

    if z == 0.0:
        val, _ = quad(fc, 0.0, np.inf, epsabs=epsabs, epsrel=epsrel, limit=limit)
        return max(val / np.pi, 0.0)

    w, s = abs(z), np.sign(z)          # cos(tz) = cos(t|z|), sin(tz) = s sin(t|z|)
    Ic, _ = quad(fc, 0.0, np.inf, weight="cos", wvar=w,
                 epsabs=epsabs, limlst=limlst, limit=limit)
    Is, _ = quad(fs, 0.0, np.inf, weight="sin", wvar=w,
                 epsabs=epsabs, limlst=limlst, limit=limit)
    return max((Ic + s * Is) / np.pi, 0.0)



# ------------------------------- plot H0 distribution ----------------------------------

# _rng = np.random.default_rng(45)

# def random_spd(n):
#     L = _rng.normal(size=(n, n))
#     return L @ L.T + n * np.eye(n)

# # Example: p = 2 model parameters, q = 3 nuisance parameters
# p, q = 2, 3
# VA, VB, SP = random_spd(p + q), random_spd(p + q), random_spd(q)

# lamb_PG_star = set_lamb_PG_star(p, q, VA=VA, VB=VB, SP=SP)
# lamb_PG_plus = set_lamb_PG_plus(p, q, VA=VA, VB=VB, SP=SP)


# z = np.arange(-3,5,0.1)
# ccdf_PG_star = np.empty(len(z))
# ccdf_PG_plus = np.empty(len(z))

# for i in np.arange(len(z)):
#     ccdf_PG_star[i] = ccdf(z[i],lamb_PG_star)
#     ccdf_PG_plus[i] = ccdf(z[i],lamb_PG_plus)
        
# plt.plot(z, ccdf_PG_star,label=r"PG$^*$")
# plt.plot(z, ccdf_PG_plus,label=r"PG$^+$")

# plt.plot(z, 1-chi2.cdf(z, df=p+q),color='black',ls='--',label=r"$\chi^2_{p+q},\chi^2_p$")
# plt.plot(z, 1-chi2.cdf(z, df=p),color='black',ls='--')
    
# plt.yscale('log')
# plt.legend()
# plt.xlabel(r"$z$")
# plt.ylabel(r"complementary CDF $1 - F(z)$")
# plt.grid(axis='both',which='both')

# plt.savefig('ccdf-check.pdf', bbox_inches='tight')




